Use of Agile Practices in Start-ups

Context Software start-ups have shown their ability to develop and launch innovative software products and services. Small, motivated teams and uncertain project scope makes start-ups good candidates for adopting Agile practices. Objective We explore how start-ups use Agile practices and what effects can be associated with the use of those practices. Method We use a case survey to analyze 84 start-up cases and 56 Agile practices. We apply statistical methods to test for statistically significant associations between the use of Agile practices, team, and product factors. Results Our results suggest that development of the backlog, use of version control, code refactoring, and development of user stories are the most frequently reported practices. We identify 22 associations between the use of Agile practices, team, and product factors. The use of Agile practices is associated with effects on source code and overall product quality. A team's positive or negative attitude towards best engineering practices is a significant indicator for either adoption or rejection of certain Agile practices. To explore the relationships in our findings, we set forth a number of propositions that can be investigated in future research. Conclusions We conclude that start-ups use Agile practices, however without following any specific methodology. We identify the opportunity for more fine-grained studies into the adoption and effects of individual Agile practices. Start-up practitioners could benefit from Agile practices in terms of better overall quality, tighter control over team performance, and resource utilization.

==> figures/figures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    440441,      10732]
NotebookOptionsPosition[    436873,      10647]
NotebookOutlinePosition[    437231,      10663]
CellTagsIndexPosition[    437188,      10660]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"apPop", "[", "range_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], ",", 
      RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", " ", "=", " ", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"doc", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1", ",", 
               RowBox[{"Range", "[", 
                RowBox[{"142", ",", "197"}], "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"doc", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "range", ",", 
                 RowBox[{"Range", "[", 
                  RowBox[{"142", ",", "197"}], "]"}]}], "]"}], "]"}], " ", "//",
               "Transpose"}], ")"}]}], "  ", "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"b", " ", "=", " ", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ",", 
              RowBox[{"Total", "[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], " ", "/.", " ", 
                RowBox[{"\"\<n/a\>\"", "\[Rule]", "0"}]}], "]"}], ",", " ", 
              RowBox[{"doc", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "3", ",", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], "]"}], 
               "]"}]}], "}"}], " ", "&"}], ",", "a"}], " ", "]"}]}], ";", 
        "\[IndentingNewLine]", " ", 
        RowBox[{"Sort", "[", 
         RowBox[{"b", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#1", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ">", 
            RowBox[{"#2", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}]}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cohortVar", " ", "=", " ", "45"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"\"\<Popularity of practices by \>\"", "<>", 
    RowBox[{"doc", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2", ",", "cohortVar"}], "]"}], "]"}]}], ",", 
   "\"\<Section\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"catLabelsN", "[", 
   RowBox[{
    RowBox[{"doc", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", " ", "cohortVar"}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TableForm", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"apPop", "[", 
          RowBox[{"7", ";;", ";;", "1"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"1", ";;", "20"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], " ", "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"apPop", "[", 
           RowBox[{"getCaseIndexesWhere", "[", 
            RowBox[{
             RowBox[{"doc", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", "All", ",", " ", 
             "cohortVar", ",", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0.", ",", "1.", ",", "3."}], "}"}], ",", "#"}], 
               "]"}], "&"}]}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"1", ";;", "20"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], " ", "}"}], 
        "*)"}], " ", ","}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"apPop", "[", 
          RowBox[{"getCaseIndexesWhere", "[", 
           RowBox[{
            RowBox[{"doc", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", "All", ",", " ", 
            "cohortVar", ",", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"3.", ",", "4.", ",", "5."}], "}"}], ",", "#"}], 
              "]"}], "&"}]}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"1", ";;", "20"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], " ", "}"}], 
       "*)"}], " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}], " ", "//", 
     "Transpose"}], ",", 
    RowBox[{"TableHeadings", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"None", ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "\"\<All\>\"", "}"}], ",", 
         RowBox[{"multiLine", "[", 
          RowBox[{"catLabelsN", "[", 
           RowBox[{
            RowBox[{"doc", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", "cohortVar"}], "]"}], 
          "]"}]}], "]"}]}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.781172445775475*^9, 3.7811724764308643`*^9}, {
  3.7811725071820498`*^9, 3.7811725869819593`*^9}, {3.781172695613504*^9, 
  3.781172704196412*^9}, {3.781172909297799*^9, 3.781172920539562*^9}, {
  3.781172954443221*^9, 
  3.7811730078693438`*^9}},ExpressionUUID->"0e75e38f-3434-4f55-864b-\
e1164954a441"],

Cell[BoxData[
 StyleBox["\<\"Popularity of practices by How many people in the start-up \
work primarily on software development?\"\>", "Section",
  StripOnInput->False]], "Output",
 CellChangeTimes->{{3.781172447178707*^9, 3.781172476901718*^9}, {
   3.7811725201687183`*^9, 3.781172527783247*^9}, 3.781172705633484*^9, 
   3.78117300230765*^9},ExpressionUUID->"f9164916-302d-4451-9c55-\
41f8280a82c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"1 - 3\"\>", ",", "\<\"4 - 8\"\>", ",", "\<\"9 - 12\"\>", 
   ",", "\<\"13 - 15\"\>", ",", "\<\"16 - 20\"\>", 
   ",", "\<\"More than 20\"\>", ",", "\<\"I do not know\"\>", 
   ",", "\<\"n/a\"\>", ",", "\<\"other\"\>"}], "}"}]], "Output",
 CellChangeTimes->{{3.781172447178707*^9, 3.781172476901718*^9}, {
   3.7811725201687183`*^9, 3.781172527783247*^9}, 3.781172705633484*^9, 
   3.7811730023146877`*^9},ExpressionUUID->"2dfa1d71-a9cb-44fc-bdc3-\
2bda149d7417"],

Cell[BoxData[
 TemplateBox[{
  "Transpose","nmtx",
   "\"The first two levels of \\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\"}]\\) \
cannot be transposed.\"",2,108,1,19527062827058250056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.781173002357683*^9},ExpressionUUID->"4bdc1d8e-39aa-486e-8231-\
56722ad4d927"],

Cell[BoxData[
 TemplateBox[{
  "Transpose","nmtx",
   "\"The first two levels of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"141.`\\\", \\\",\\\", \\\"142.`\\\", \
\\\",\\\", \\\"143.`\\\", \\\",\\\", \\\"144.`\\\", \\\",\\\", \\\"145.`\\\", \
\\\",\\\", \\\"146.`\\\", \\\",\\\", \\\"147.`\\\", \\\",\\\", \\\"148.`\\\", \
\\\",\\\", \\\"149.`\\\", \\\",\\\", \\\"150.`\\\", \\\",\\\", \\\"151.`\\\", \
\\\",\\\", \\\"152.`\\\", \\\",\\\", \\\"153.`\\\", \\\",\\\", \\\"154.`\\\", \
\\\",\\\", \\\"155.`\\\", \\\",\\\", \\\"156.`\\\", \\\",\\\", \\\"157.`\\\", \
\\\",\\\", \\\"158.`\\\", \\\",\\\", \\\"159.`\\\", \\\",\\\", \\\"160.`\\\", \
\\\",\\\", \\\"161.`\\\", \\\",\\\", \\\"162.`\\\", \\\",\\\", \\\"163.`\\\", \
\\\",\\\", \\\"164.`\\\", \\\",\\\", \\\"165.`\\\", \\\",\\\", \\\"166.`\\\", \
\\\",\\\", \\\"167.`\\\", \\\",\\\", \\\"168.`\\\", \\\",\\\", \\\"169.`\\\", \
\\\",\\\", \\\"170.`\\\", \\\",\\\", \\\"171.`\\\", \\\",\\\", \\\"172.`\\\", \
\\\",\\\", \\\"173.`\\\", \\\",\\\", \\\"174.`\\\", \\\",\\\", \\\"175.`\\\", \
\\\",\\\", \\\"176.`\\\", \\\",\\\", \\\"177.`\\\", \\\",\\\", \\\"178.`\\\", \
\\\",\\\", \\\"179.`\\\", \\\",\\\", \\\"180.`\\\", \\\",\\\", \\\"181.`\\\", \
\\\",\\\", \\\"182.`\\\", \\\",\\\", \\\"183.`\\\", \\\",\\\", \\\"184.`\\\", \
\\\",\\\", \\\"185.`\\\", \\\",\\\", \\\"186.`\\\", \\\",\\\", \\\"187.`\\\", \
\\\",\\\", \\\"188.`\\\", \\\",\\\", \\\"189.`\\\", \\\",\\\", \\\"190.`\\\", \
\\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\
\"}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"Transpose\\\", \\\"[\\\", \
RowBox[{\\\"{\\\", \\\"}\\\"}], \\\"]\\\"}]}], \\\"}\\\"}]\\) cannot be \
transposed.\"",2,108,2,19527062827058250056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7811730023707027`*^9},ExpressionUUID->"e8a5173a-1dc8-4301-a1fd-\
f3dd9b9ab02a"],

Cell[BoxData[
 TemplateBox[{
  "Transpose","nmtx",
   "\"The first two levels of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"142.`\\\", \\\",\\\", \\\"143.`\\\", \
\\\",\\\", \\\"144.`\\\", \\\",\\\", \\\"145.`\\\", \\\",\\\", \\\"146.`\\\", \
\\\",\\\", \\\"147.`\\\", \\\",\\\", \\\"148.`\\\", \\\",\\\", \\\"149.`\\\", \
\\\",\\\", \\\"150.`\\\", \\\",\\\", \\\"151.`\\\", \\\",\\\", \\\"152.`\\\", \
\\\",\\\", \\\"153.`\\\", \\\",\\\", \\\"154.`\\\", \\\",\\\", \\\"155.`\\\", \
\\\",\\\", \\\"156.`\\\", \\\",\\\", \\\"157.`\\\", \\\",\\\", \\\"158.`\\\", \
\\\",\\\", \\\"159.`\\\", \\\",\\\", \\\"160.`\\\", \\\",\\\", \\\"161.`\\\", \
\\\",\\\", \\\"162.`\\\", \\\",\\\", \\\"163.`\\\", \\\",\\\", \\\"164.`\\\", \
\\\",\\\", \\\"165.`\\\", \\\",\\\", \\\"166.`\\\", \\\",\\\", \\\"167.`\\\", \
\\\",\\\", \\\"168.`\\\", \\\",\\\", \\\"169.`\\\", \\\",\\\", \\\"170.`\\\", \
\\\",\\\", \\\"171.`\\\", \\\",\\\", \\\"172.`\\\", \\\",\\\", \\\"173.`\\\", \
\\\",\\\", \\\"174.`\\\", \\\",\\\", \\\"175.`\\\", \\\",\\\", \\\"176.`\\\", \
\\\",\\\", \\\"177.`\\\", \\\",\\\", \\\"178.`\\\", \\\",\\\", \\\"179.`\\\", \
\\\",\\\", \\\"180.`\\\", \\\",\\\", \\\"181.`\\\", \\\",\\\", \\\"182.`\\\", \
\\\",\\\", \\\"183.`\\\", \\\",\\\", \\\"184.`\\\", \\\",\\\", \\\"185.`\\\", \
\\\",\\\", \\\"186.`\\\", \\\",\\\", \\\"187.`\\\", \\\",\\\", \\\"188.`\\\", \
\\\",\\\", \\\"189.`\\\", \\\",\\\", \\\"190.`\\\", \\\",\\\", \\\"191.`\\\", \
\\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\
\"}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"\\\\\\\"3 C's (Card, Conversation, \
Confirmation)\\\\\\\"\\\", \\\",\\\", \\\"\\\\\\\"Acceptance \
tests\\\\\\\"\\\", \\\",\\\", \\\"\\\\\\\"ATDD\\\\\\\"\\\", \\\",\\\", \\\"\\\
\\\\\"Automated build\\\\\\\"\\\", \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"44\\\", \\\"\[RightSkeleton]\\\"}], \
\\\",\\\", \\\"\\\\\\\"Three Questions\\\\\\\"\\\", \\\",\\\", \
\\\"\\\\\\\"Timebox\\\\\\\"\\\", \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"6\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}]\\) cannot \
be transposed.\"",2,108,3,19527062827058250056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.781173002383857*^9},ExpressionUUID->"ef683240-49b7-4dd6-ac2e-\
e67d1d3878fb"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Transpose\\\", \\\"::\\\
\", \\\"nmtx\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,108,4,19527062827058250056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.781173002396442*^9},ExpressionUUID->"efb23c2b-70bc-4447-822c-\
a7a11c798b86"],

Cell[BoxData[
 TemplateBox[{
  "Part","take",
   "\"Cannot take positions \\!\\(\\*RowBox[{\\\"1\\\"}]\\) through \
\\!\\(\\*RowBox[{\\\"20\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Transpose\\\", \\\"[\
\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"142.`\\\", \\\
\",\\\", \\\"143.`\\\", \\\",\\\", \\\"144.`\\\", \\\",\\\", \\\"145.`\\\", \
\\\",\\\", \\\"146.`\\\", \\\",\\\", \\\"147.`\\\", \\\",\\\", \\\"148.`\\\", \
\\\",\\\", \\\"149.`\\\", \\\",\\\", \\\"150.`\\\", \\\",\\\", \\\"151.`\\\", \
\\\",\\\", \\\"152.`\\\", \\\",\\\", \\\"153.`\\\", \\\",\\\", \\\"154.`\\\", \
\\\",\\\", \\\"155.`\\\", \\\",\\\", \\\"156.`\\\", \\\",\\\", \\\"157.`\\\", \
\\\",\\\", \\\"158.`\\\", \\\",\\\", \\\"159.`\\\", \\\",\\\", \\\"160.`\\\", \
\\\",\\\", \\\"161.`\\\", \\\",\\\", \\\"162.`\\\", \\\",\\\", \\\"163.`\\\", \
\\\",\\\", \\\"164.`\\\", \\\",\\\", \\\"165.`\\\", \\\",\\\", \\\"166.`\\\", \
\\\",\\\", \\\"167.`\\\", \\\",\\\", \\\"168.`\\\", \\\",\\\", \\\"169.`\\\", \
\\\",\\\", \\\"170.`\\\", \\\",\\\", \\\"171.`\\\", \\\",\\\", \\\"172.`\\\", \
\\\",\\\", \\\"173.`\\\", \\\",\\\", \\\"174.`\\\", \\\",\\\", \\\"175.`\\\", \
\\\",\\\", \\\"176.`\\\", \\\",\\\", \\\"177.`\\\", \\\",\\\", \\\"178.`\\\", \
\\\",\\\", \\\"179.`\\\", \\\",\\\", \\\"180.`\\\", \\\",\\\", \\\"181.`\\\", \
\\\",\\\", \\\"182.`\\\", \\\",\\\", \\\"183.`\\\", \\\",\\\", \\\"184.`\\\", \
\\\",\\\", \\\"185.`\\\", \\\",\\\", \\\"186.`\\\", \\\",\\\", \\\"187.`\\\", \
\\\",\\\", \\\"188.`\\\", \\\",\\\", \\\"189.`\\\", \\\",\\\", \\\"190.`\\\", \
\\\",\\\", \\\"191.`\\\", \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\
\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\\\\\\\"3 C's (Card, \
Conversation, Confirmation)\\\\\\\"\\\", \\\",\\\", \\\"\\\\\\\"Acceptance \
tests\\\\\\\"\\\", \\\",\\\", \\\"\\\\\\\"ATDD\\\\\\\"\\\", \\\",\\\", \\\"\\\
\\\\\"Automated build\\\\\\\"\\\", \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"44\\\", \\\"\[RightSkeleton]\\\"}], \
\\\",\\\", \\\"\\\\\\\"Three Questions\\\\\\\"\\\", \\\",\\\", \
\\\"\\\\\\\"Timebox\\\\\\\"\\\", \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"6\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}], \
\\\"]\\\"}]\\).\"",2,108,5,19527062827058250056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.781173002410388*^9},ExpressionUUID->"da1a3bf6-e2c9-462e-8892-\
2e412465b78d"],

Cell[BoxData[
 TemplateBox[{
  "Part","take",
   "\"Cannot take positions \\!\\(\\*RowBox[{\\\"1\\\"}]\\) through \
\\!\\(\\*RowBox[{\\\"20\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Transpose\\\", \\\"[\
\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"142.`\\\", \\\
\",\\\", \\\"143.`\\\", \\\",\\\", \\\"144.`\\\", \\\",\\\", \\\"145.`\\\", \
\\\",\\\", \\\"146.`\\\", \\\",\\\", \\\"147.`\\\", \\\",\\\", \\\"148.`\\\", \
\\\",\\\", \\\"149.`\\\", \\\",\\\", \\\"150.`\\\", \\\",\\\", \\\"151.`\\\", \
\\\",\\\", \\\"152.`\\\", \\\",\\\", \\\"153.`\\\", \\\",\\\", \\\"154.`\\\", \
\\\",\\\", \\\"155.`\\\", \\\",\\\", \\\"156.`\\\", \\\",\\\", \\\"157.`\\\", \
\\\",\\\", \\\"158.`\\\", \\\",\\\", \\\"159.`\\\", \\\",\\\", \\\"160.`\\\", \
\\\",\\\", \\\"161.`\\\", \\\",\\\", \\\"162.`\\\", \\\",\\\", \\\"163.`\\\", \
\\\",\\\", \\\"164.`\\\", \\\",\\\", \\\"165.`\\\", \\\",\\\", \\\"166.`\\\", \
\\\",\\\", \\\"167.`\\\", \\\",\\\", \\\"168.`\\\", \\\",\\\", \\\"169.`\\\", \
\\\",\\\", \\\"170.`\\\", \\\",\\\", \\\"171.`\\\", \\\",\\\", \\\"172.`\\\", \
\\\",\\\", \\\"173.`\\\", \\\",\\\", \\\"174.`\\\", \\\",\\\", \\\"175.`\\\", \
\\\",\\\", \\\"176.`\\\", \\\",\\\", \\\"177.`\\\", \\\",\\\", \\\"178.`\\\", \
\\\",\\\", \\\"179.`\\\", \\\",\\\", \\\"180.`\\\", \\\",\\\", \\\"181.`\\\", \
\\\",\\\", \\\"182.`\\\", \\\",\\\", \\\"183.`\\\", \\\",\\\", \\\"184.`\\\", \
\\\",\\\", \\\"185.`\\\", \\\",\\\", \\\"186.`\\\", \\\",\\\", \\\"187.`\\\", \
\\\",\\\", \\\"188.`\\\", \\\",\\\", \\\"189.`\\\", \\\",\\\", \\\"190.`\\\", \
\\\",\\\", \\\"191.`\\\", \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\
\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\\\\\\\"3 C's (Card, \
Conversation, Confirmation)\\\\\\\"\\\", \\\",\\\", \\\"\\\\\\\"Acceptance \
tests\\\\\\\"\\\", \\\",\\\", \\\"\\\\\\\"ATDD\\\\\\\"\\\", \\\",\\\", \\\"\\\
\\\\\"Automated build\\\\\\\"\\\", \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"44\\\", \\\"\[RightSkeleton]\\\"}], \
\\\",\\\", \\\"\\\\\\\"Three Questions\\\\\\\"\\\", \\\",\\\", \
\\\"\\\\\\\"Timebox\\\\\\\"\\\", \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"6\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}], \
\\\"]\\\"}]\\).\"",2,108,6,19527062827058250056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.781173002425305*^9},ExpressionUUID->"5b8da46e-6c63-460e-a576-\
7ad7bcc26f9c"],

Cell[BoxData[
 TemplateBox[{
  "Part","take",
   "\"Cannot take positions \\!\\(\\*RowBox[{\\\"1\\\"}]\\) through \
\\!\\(\\*RowBox[{\\\"20\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Transpose\\\", \\\"[\
\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"142.`\\\", \\\
\",\\\", \\\"143.`\\\", \\\",\\\", \\\"144.`\\\", \\\",\\\", \\\"145.`\\\", \
\\\",\\\", \\\"146.`\\\", \\\",\\\", \\\"147.`\\\", \\\",\\\", \\\"148.`\\\", \
\\\",\\\", \\\"149.`\\\", \\\",\\\", \\\"150.`\\\", \\\",\\\", \\\"151.`\\\", \
\\\",\\\", \\\"152.`\\\", \\\",\\\", \\\"153.`\\\", \\\",\\\", \\\"154.`\\\", \
\\\",\\\", \\\"155.`\\\", \\\",\\\", \\\"156.`\\\", \\\",\\\", \\\"157.`\\\", \
\\\",\\\", \\\"158.`\\\", \\\",\\\", \\\"159.`\\\", \\\",\\\", \\\"160.`\\\", \
\\\",\\\", \\\"161.`\\\", \\\",\\\", \\\"162.`\\\", \\\",\\\", \\\"163.`\\\", \
\\\",\\\", \\\"164.`\\\", \\\",\\\", \\\"165.`\\\", \\\",\\\", \\\"166.`\\\", \
\\\",\\\", \\\"167.`\\\", \\\",\\\", \\\"168.`\\\", \\\",\\\", \\\"169.`\\\", \
\\\",\\\", \\\"170.`\\\", \\\",\\\", \\\"171.`\\\", \\\",\\\", \\\"172.`\\\", \
\\\",\\\", \\\"173.`\\\", \\\",\\\", \\\"174.`\\\", \\\",\\\", \\\"175.`\\\", \
\\\",\\\", \\\"176.`\\\", \\\",\\\", \\\"177.`\\\", \\\",\\\", \\\"178.`\\\", \
\\\",\\\", \\\"179.`\\\", \\\",\\\", \\\"180.`\\\", \\\",\\\", \\\"181.`\\\", \
\\\",\\\", \\\"182.`\\\", \\\",\\\", \\\"183.`\\\", \\\",\\\", \\\"184.`\\\", \
\\\",\\\", \\\"185.`\\\", \\\",\\\", \\\"186.`\\\", \\\",\\\", \\\"187.`\\\", \
\\\",\\\", \\\"188.`\\\", \\\",\\\", \\\"189.`\\\", \\\",\\\", \\\"190.`\\\", \
\\\",\\\", \\\"191.`\\\", \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\
\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\\\\\\\"3 C's (Card, \
Conversation, Confirmation)\\\\\\\"\\\", \\\",\\\", \\\"\\\\\\\"Acceptance \
tests\\\\\\\"\\\", \\\",\\\", \\\"\\\\\\\"ATDD\\\\\\\"\\\", \\\",\\\", \\\"\\\
\\\\\"Automated build\\\\\\\"\\\", \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"44\\\", \\\"\[RightSkeleton]\\\"}], \
\\\",\\\", \\\"\\\\\\\"Three Questions\\\\\\\"\\\", \\\",\\\", \
\\\"\\\\\\\"Timebox\\\\\\\"\\\", \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"6\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}], \
\\\"]\\\"}]\\).\"",2,108,7,19527062827058250056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.781173002440439*^9},ExpressionUUID->"17acc47d-38b8-4be5-9968-\
5782364ed5cc"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Part\\\", \\\"::\\\", \
\\\"take\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,108,8,19527062827058250056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.781173002452886*^9},ExpressionUUID->"c613a289-d280-45a8-8a3f-\
d37e9b05d1db"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"catLabelsN", "[", 
       RowBox[{
        RowBox[{"doc", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", " ", "cohortVar"}], "]"}], 
      "]"}]}], "}"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"practicesFrequencyByCohort", "[", 
    RowBox[{"cohortVar_", ",", " ", "size_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "labels", ",", " ", "results", ",", " ", "cohorts", ",", "c", ",", 
       "r"}], "}"}], ",", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"\"\<Popularity of practices by \>\"", "<>", 
          RowBox[{"doc", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2", ",", "cohortVar"}], "]"}], "]"}]}], ",", 
         "\"\<Section\>\""}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"labels", " ", "=", " ", 
         RowBox[{"catLabelsN", "[", 
          RowBox[{
           RowBox[{"doc", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", " ", "cohortVar"}], "]"}]}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"cohorts", "=", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", " ", 
           RowBox[{
            RowBox[{"Length", "[", "labels", "]"}], "-", "3"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"results", " ", "=", " ", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"apPop", "[", 
             RowBox[{"getCaseIndexesWhere", "[", 
              RowBox[{
               RowBox[{"doc", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", " ", "All", ",", " ", 
               "cohortVar", ",", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"{", "c", "}"}], ",", 
                  RowBox[{"Floor", "[", "#", "]"}]}], "]"}], "&"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"1", ";;", "size"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"c", ",", "cohorts"}], "}"}]}], "]"}]}], " ", ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"BarChart", "[", 
           RowBox[{
            RowBox[{"results", "[", 
             RowBox[{"[", 
              RowBox[{"r", ",", " ", "All", ",", "1"}], "]"}], "]"}], ",", 
            " ", 
            RowBox[{"ChartLabels", "\[Rule]", 
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Rotate", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{"Pi", "/", "2"}]}], "]"}], "&"}], ",", "  ", 
               RowBox[{"results", "[", 
                RowBox[{"[", 
                 RowBox[{"r", ",", " ", "All", ",", "2"}], "]"}], "]"}]}], 
              "]"}]}], " ", ",", 
            RowBox[{"PlotLabel", "\[Rule]", " ", 
             RowBox[{"labels", "[", 
              RowBox[{"[", "r", "]"}], "]"}]}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"r", ",", 
            RowBox[{"Length", "[", "results", "]"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", "results"}], "\[IndentingNewLine]", " ", 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.781173023409913*^9, 3.7811730690225353`*^9}, {
   3.7811731024254923`*^9, 3.781173291635387*^9}, {3.781173324886839*^9, 
   3.781173375750334*^9}, {3.781173420405837*^9, 3.7811736298737173`*^9}, {
   3.781173661294283*^9, 3.781173833368738*^9}, 3.781173902173399*^9, {
   3.781174265828071*^9, 3.7811743265019617`*^9}, {3.781174750828854*^9, 
   3.7811747510494967`*^9}},ExpressionUUID->"92c499e5-98e1-4dde-9f7e-\
39abc4cefcc7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"practicesFrequencyByCohort", "[", 
  RowBox[{"45", ",", " ", "10"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"practicesFrequencyByCohort", "[", 
  RowBox[{"48", ",", " ", "10"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"practicesFrequencyByCohort", "[", 
  RowBox[{"27", ",", " ", "10"}], "]"}]}], "Input",
 CellChangeTimes->{{3.781173023409913*^9, 3.7811730690225353`*^9}, {
  3.7811731024254923`*^9, 3.781173291635387*^9}, {3.781173324886839*^9, 
  3.781173375750334*^9}, {3.781173420405837*^9, 3.7811736298737173`*^9}, {
  3.781173661294283*^9, 3.781173872617228*^9}, {3.781174079532127*^9, 
  3.781174088172771*^9}},ExpressionUUID->"97a44b7a-06d0-48fc-9659-\
74e3bfeee7be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   StyleBox["\<\"Popularity of practices by How many people in the start-up \
work primarily on software development?\"\>", "Section",
    StripOnInput->False], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                19.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{16.632444743883056`, 
               30.33764472679732}, {-85.025, 5.249999999999986}}],
             StatusArea[#, 19.]& ,
             TagBoxNote->"19."],
            StyleBox["19.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[19., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                19.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{31.178782211798467`, 
               44.88398219471273}, {-85.025, 5.249999999999986}}],
             StatusArea[#, 19.]& ,
             TagBoxNote->"19."],
            StyleBox["19.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[19., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                15.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{45.72511967971387, 
               59.430319662628136`}, {-66.12500000000001, 5.249999999999986}}],
             StatusArea[#, 15.]& ,
             TagBoxNote->"15."],
            StyleBox["15.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[15., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                14.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{60.27145714762928, 73.97665713054354}, {-61.4,
                5.249999999999993}}],
             StatusArea[#, 14.]& ,
             TagBoxNote->"14."],
            StyleBox["14.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[14., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 12.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{74.8177946155447, 88.52299459845895}, {-51.95,
                5.249999999999993}}],
             StatusArea[#, 12.]& ,
             TagBoxNote->"12."],
            StyleBox["12.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[12., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 12.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{89.3641320834601, 
               103.06933206637436`}, {-51.95, 5.249999999999993}}],
             StatusArea[#, 12.]& ,
             TagBoxNote->"12."],
            StyleBox["12.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[12., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 12.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{103.91046955137551`, 
               117.61566953428976`}, {-51.95, 5.249999999999993}}],
             StatusArea[#, 12.]& ,
             TagBoxNote->"12."],
            StyleBox["12.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[12., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 12.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{118.45680701929092`, 
               132.16200700220514`}, {-51.95, 5.249999999999993}}],
             StatusArea[#, 12.]& ,
             TagBoxNote->"12."],
            StyleBox["12.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[12., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 11.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{133.0031444872063, 
               146.70834447012055`}, {-47.225, 5.249999999999993}}],
             StatusArea[#, 11.]& ,
             TagBoxNote->"11."],
            StyleBox["11.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[11., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 
                11.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{147.5494819551217, 
               161.25468193803596`}, {-47.225, 5.249999999999993}}],
             StatusArea[#, 11.]& ,
             TagBoxNote->"11."],
            StyleBox["11.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[11., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Backlog\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Kanban board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Task board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Iterative development\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Iterations\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Frequent releases\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox["\"Backlog\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox[
            "\"Kanban board\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox["\"Task board\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox[
            "\"Iterative development\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox["\"Iterations\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox[
            "\"Frequent releases\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox["\"1 - 3\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                15.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{16.623615199972527`, 
               30.288364834846675`}, {-89.74999999999999, 
               0.2500000000000142}}],
             StatusArea[#, 15.]& ,
             TagBoxNote->"15."],
            StyleBox["15.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[15., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                13.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{31.125394129278334`, 
               44.79014376415248}, {-77.81666666666665, 0.2500000000000142}}],
             
             StatusArea[#, 13.]& ,
             TagBoxNote->"13."],
            StyleBox["13.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[13., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                11.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{45.62717305858414, 
               59.29192269345829}, {-65.88333333333333, 0.2500000000000142}}],
             
             StatusArea[#, 11.]& ,
             TagBoxNote->"11."],
            StyleBox["11.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[11., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                10.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{60.128951987889955`, 
               73.7937016227641}, {-59.91666666666666, 0.2500000000000142}}],
             StatusArea[#, 10.]& ,
             TagBoxNote->"10."],
            StyleBox["10.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[10., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 10.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{74.63073091719576, 
               88.2954805520699}, {-59.91666666666666, 0.2500000000000142}}],
             StatusArea[#, 10.]& ,
             TagBoxNote->"10."],
            StyleBox["10.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[10., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 9.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{89.13250984650158, 
               102.79725948137572`}, {-53.94999999999999, 
               0.2500000000000142}}],
             StatusArea[#, 9.]& ,
             TagBoxNote->"9."],
            StyleBox["9.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[9., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 8.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{103.63428877580738`, 
               117.29903841068153`}, {-47.98333333333332, 
               0.2500000000000142}}],
             StatusArea[#, 8.]& ,
             TagBoxNote->"8."],
            StyleBox["8.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[8., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 7.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{118.13606770511319`, 
               131.80081733998733`}, {-42.01666666666665, 
               0.2500000000000142}}],
             StatusArea[#, 7.]& ,
             TagBoxNote->"7."],
            StyleBox["7.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[7., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 7.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{132.637846634419, 
               146.30259626929313`}, {-42.01666666666665, 
               0.2500000000000142}}],
             StatusArea[#, 7.]& ,
             TagBoxNote->"7."],
            StyleBox["7.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[7., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 7.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{147.1396255637248, 
               160.80437519859893`}, {-42.01666666666665, 
               0.2500000000000142}}],
             StatusArea[#, 7.]& ,
             TagBoxNote->"7."],
            StyleBox["7.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[7., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Backlog\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Continuous integration\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Task board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Team\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Pair Programming\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Kanban board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox["\"Backlog\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox[
            "\"Continuous integration\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox["\"Task board\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox["\"Team\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Pair Programming\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox[
            "\"Kanban board\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox["\"4 - 8\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                2.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{19.80063201751289, 
               34.27633994774381}, {-89.74999999999996, 5.763266066386933}}],
             StatusArea[#, 2.]& ,
             TagBoxNote->"2."],
            StyleBox["2.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[2., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                2.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{35.195731233669946`, 
               49.67143916390086}, {-89.74999999999996, 5.763266066386933}}],
             StatusArea[#, 2.]& ,
             TagBoxNote->"2."],
            StyleBox["2.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[2., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                1.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{50.590830449826996`, 
               65.06653838005792}, {-42.24336696680651, 5.763266066386933}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                1.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{65.98592966598406, 
               80.46163759621497}, {-42.24336696680651, 5.763266066386933}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{81.38102888214111, 
               95.85673681237202}, {-42.24336696680651, 5.763266066386933}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{96.77612809829816, 
               111.25183602852907`}, {-42.24336696680651, 5.763266066386933}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{112.17122731445521`, 
               126.64693524468612`}, {-42.24336696680651, 5.763266066386933}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{127.56632653061226`, 
               142.04203446084318`}, {-42.24336696680651, 5.763266066386933}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{142.96142574676932`, 
               157.43713367700025`}, {-42.24336696680651, 5.763266066386933}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 1.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{158.35652496292636`, 
               172.83223289315728`}, {-42.24336696680651, 5.763266066386933}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Team\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Velocity\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Task board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Simple design\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Quick design session\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Kanban board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Definition of Done\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox["\"Team\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox["\"Velocity\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox["\"Task board\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox[
            "\"Simple design\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox[
            "\"Quick design session\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Kanban board\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox[
            "\"Definition of Done\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox["\"9 - 12\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                1.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{19.80063201751289, 
               34.27633994774381}, {-82.75000000000003, 12.763266066386876`}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                1.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{35.19573123366994, 
               49.67143916390086}, {-82.75000000000003, 12.763266066386876`}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                1.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{50.59083044982699, 
               65.0665383800579}, {-82.75000000000003, 12.763266066386876`}}],
             
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                1.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{65.98592966598405, 
               80.46163759621496}, {-82.75000000000003, 12.763266066386876`}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{81.3810288821411, 
               95.856736812372}, {-82.75000000000003, 12.763266066386876`}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{96.77612809829814, 
               111.25183602852906`}, {-82.75000000000003, 
               12.763266066386876`}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{112.1712273144552, 
               126.64693524468612`}, {-82.75000000000003, 
               12.763266066386876`}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 0.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{127.56632653061224`, 142.04203446084313`}, {
               12.263266066386873`, 12.763266066386873`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 0.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{142.9614257467693, 157.4371336770002}, {
               12.263266066386873`, 12.763266066386873`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 0.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{158.35652496292636`, 172.83223289315725`}, {
               12.263266066386873`, 12.763266066386873`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Story mapping\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Pair Programming\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Backlog\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Automated build\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Velocity\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Usability testing\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox[
            "\"Story mapping\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"Pair Programming\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox["\"Backlog\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox[
            "\"Automated build\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox["\"Velocity\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Usability testing\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox["\"13 - 15\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                2.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{19.270433443551326`, 
               31.31716915682083}, {-89.75000000000001, -10.75}}],
             StatusArea[#, 2.]& ,
             TagBoxNote->"2."],
            StyleBox["2.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[2., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                2.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{31.98987082847318, 
               44.036606541742685`}, {-89.75000000000001, -10.75}}],
             StatusArea[#, 2.]& ,
             TagBoxNote->"2."],
            StyleBox["2.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[2., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                2.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{44.70930821339504, 
               56.756043926664546`}, {-89.75000000000001, -10.75}}],
             StatusArea[#, 2.]& ,
             TagBoxNote->"2."],
            StyleBox["2.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[2., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                2.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{57.4287455983169, 
               69.47548131158639}, {-89.75000000000001, -10.75}}],
             StatusArea[#, 2.]& ,
             TagBoxNote->"2."],
            StyleBox["2.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[2., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 2.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{70.14818298323875, 
               82.19491869650825}, {-89.75000000000001, -10.75}}],
             StatusArea[#, 2.]& ,
             TagBoxNote->"2."],
            StyleBox["2.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[2., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{82.8676203681606, 
               94.91435608143011}, {-50.50000000000001, -10.75}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{95.58705775308246, 
               107.63379346635196`}, {-50.50000000000001, -10.75}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{108.30649513800432`, 
               120.3532308512738}, {-50.50000000000001, -10.75}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{121.02593252292617`, 
               133.07266823619568`}, {-50.50000000000001, -10.75}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 1.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{133.74536990784802`, 
               145.79210562111754`}, {-50.50000000000001, -10.75}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Incremental development\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Automated build\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Acceptance tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Usability testing\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Ubiquitous language\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Timebox\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox[
            "\"Incremental development\"", BoxRotation -> 
             1.5707963267948966`], TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox[
            "\"Automated build\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"Acceptance tests\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox[
            "\"Usability testing\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Ubiquitous language\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox["\"Timebox\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox["\"16 - 20\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                5.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{11.623615199972527`, 
               25.28836483484667}, {-89.74999999999999, 0.2500000000000142}}],
             
             StatusArea[#, 5.]& ,
             TagBoxNote->"5."],
            StyleBox["5.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[5., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                4.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{26.125394129278337`, 
               39.790143764152475`}, {-71.84999999999998, 
               0.2500000000000142}}],
             StatusArea[#, 4.]& ,
             TagBoxNote->"4."],
            StyleBox["4.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[4., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                4.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{40.62717305858414, 
               54.29192269345828}, {-71.84999999999998, 0.2500000000000142}}],
             
             StatusArea[#, 4.]& ,
             TagBoxNote->"4."],
            StyleBox["4.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[4., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                4.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{55.12895198788995, 
               68.79370162276409}, {-71.84999999999998, 0.2500000000000142}}],
             
             StatusArea[#, 4.]& ,
             TagBoxNote->"4."],
            StyleBox["4.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[4., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 4.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{69.63073091719575, 
               83.2954805520699}, {-71.84999999999998, 0.2500000000000142}}],
             StatusArea[#, 4.]& ,
             TagBoxNote->"4."],
            StyleBox["4.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[4., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 3.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{84.13250984650156, 
               97.7972594813757}, {-53.94999999999998, 0.2500000000000142}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 3.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{98.63428877580736, 
               112.29903841068152`}, {-53.94999999999998, 
               0.2500000000000142}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 3.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{113.13606770511318`, 
               126.8008173399873}, {-53.94999999999998, 0.2500000000000142}}],
             
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 3.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{127.63784663441896`, 
               141.3025962692931}, {-53.94999999999998, 0.2500000000000142}}],
             
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 3.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{142.13962556372476`, 
               155.80437519859893`}, {-53.94999999999998, 
               0.2500000000000142}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Backlog\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Kanban board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Continuous integration\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Automated build\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Usability testing\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Team\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Pair Programming\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox["\"Backlog\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox[
            "\"Kanban board\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox[
            "\"Continuous integration\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"Automated build\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox[
            "\"Usability testing\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox["\"Team\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox[
            "\"Pair Programming\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox["\"More than 20\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                1.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{19.270433443551326`, 
               31.31716915682083}, {-89.75000000000001, -10.75}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                0.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{31.98987082847318, 
               44.036606541742685`}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                0.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{44.70930821339504, 
               56.756043926664546`}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                0.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{57.4287455983169, 
               69.47548131158639}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 0.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{70.14818298323875, 
               82.19491869650825}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 0.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{82.8676203681606, 
               94.91435608143011}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 0.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{95.58705775308246, 
               107.63379346635196`}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 0.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{108.30649513800432`, 
               120.3532308512738}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 0.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{121.02593252292617`, 
               133.07266823619568`}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 0.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{133.74536990784802`, 
               145.79210562111754`}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Daily meeting\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Velocity\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Usability testing\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Ubiquitous language\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Timebox\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Three Questions\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Test-driven development\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox[
            "\"Daily meeting\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox["\"Velocity\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"Usability testing\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox[
            "\"Ubiquitous language\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox["\"Timebox\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Three Questions\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox[
            "\"Test-driven development\"", BoxRotation -> 
             1.5707963267948966`], TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox["\"I do not know\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"19.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"15.`", ",", "\<\"Kanban board\"\>", ",", "166.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"14.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"12.`", ",", "\<\"Task board\"\>", ",", "186.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"12.`", ",", "\<\"Iterative development\"\>", ",", "165.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11.`", ",", "\<\"Iterations\"\>", ",", "164.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11.`", ",", "\<\"Frequent releases\"\>", ",", "159.`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"15.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"13.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"11.`", ",", "\<\"Continuous integration\"\>", ",", "152.`"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"10.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"9.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"8.`", ",", "\<\"Task board\"\>", ",", "186.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"7.`", ",", "\<\"Team\"\>", ",", "187.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7.`", ",", "\<\"Pair Programming\"\>", ",", "170.`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"7.`", ",", "\<\"Kanban board\"\>", ",", "166.`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2.`", ",", "\<\"Team\"\>", ",", "187.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Velocity\"\>", ",", "196.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Task board\"\>", ",", "186.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Simple design\"\>", ",", "182.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Quick design session\"\>", ",", "175.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Kanban board\"\>", ",", "166.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Definition of Done\"\>", ",", "155.`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Story mapping\"\>", ",", "183.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Pair Programming\"\>", ",", "170.`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Automated build\"\>", ",", "145.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Velocity\"\>", ",", "196.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Usability testing\"\>", ",", "194.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.`", ",", "\<\"Incremental development\"\>", ",", "162.`"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.`", ",", "\<\"Automated build\"\>", ",", "145.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2.`", ",", "\<\"Acceptance tests\"\>", ",", "143.`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Usability testing\"\>", ",", "194.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Ubiquitous language\"\>", ",", "192.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Timebox\"\>", ",", "191.`"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"4.`", ",", "\<\"Kanban board\"\>", ",", "166.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"4.`", ",", "\<\"Continuous integration\"\>", ",", "152.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.`", ",", "\<\"Automated build\"\>", ",", "145.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Usability testing\"\>", ",", "194.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Team\"\>", ",", "187.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Pair Programming\"\>", ",", "170.`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Daily meeting\"\>", ",", "154.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Velocity\"\>", ",", "196.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Usability testing\"\>", ",", "194.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Ubiquitous language\"\>", ",", "192.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Timebox\"\>", ",", "191.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Three Questions\"\>", ",", "190.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Test-driven development\"\>", ",", "189.`"}],
         "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7811738115218477`*^9, 3.7811738356539288`*^9}, 
   3.781173873474605*^9, 3.7811739054723167`*^9, {3.781174083179185*^9, 
   3.781174088665173*^9}, 3.781174281866712*^9, {3.781174314622601*^9, 
   3.7811743308593903`*^9}, 
   3.781174755059078*^9},ExpressionUUID->"a577dc37-3bde-4714-9a80-\
6b4c00ff9544"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   StyleBox["\<\"Popularity of practices by What level of software \
engineering skills does the team have?\"\>", "Section",
    StripOnInput->False], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                3.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{12.306269395547602`, 
               26.90057030844834}, {-76.74999999999999, 19.56951550092471}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                2.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{27.832006053733092`, 
               42.42630696663383}, {-44.81016149969176, 19.56951550092471}}],
             StatusArea[#, 2.]& ,
             TagBoxNote->"2."],
            StyleBox["2.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[2., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                2.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{43.35774271191858, 
               57.95204362481932}, {-44.81016149969176, 19.56951550092471}}],
             StatusArea[#, 2.]& ,
             TagBoxNote->"2."],
            StyleBox["2.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[2., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                2.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{58.88347937010407, 
               73.4777802830048}, {-44.81016149969176, 19.56951550092471}}],
             StatusArea[#, 2.]& ,
             TagBoxNote->"2."],
            StyleBox["2.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[2., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{74.40921602828955, 
               89.00351694119028}, {-12.870322999383522`, 
               19.569515500924712`}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{89.93495268647504, 
               104.52925359937578`}, {-12.870322999383522`, 
               19.569515500924712`}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{105.46068934466052`, 
               120.05499025756126`}, {-12.870322999383522`, 
               19.569515500924712`}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 1.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{120.98642600284602`, 
               135.58072691574674`}, {-12.870322999383522`, 
               19.569515500924712`}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 1.}, 
                "RoundingRadius" -> 0]},
              ImageSizeCache->{{136.51216266103148`, 
               151.10646357393222`}, {-12.870322999383522`, 
               19.569515500924712`}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 1.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{152.037899319217, 
               166.63220023211773`}, {-12.870322999383522`, 
               19.569515500924712`}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Personas\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Backlog\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Velocity\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Usability testing\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Point estimates\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Planning poker\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox["\"Personas\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox["\"Backlog\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox["\"Velocity\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox[
            "\"Usability testing\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Point estimates\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox[
            "\"Planning poker\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox[
       "\"Inadequate for the size and complexity of the product/service\"", 
        TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                6.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{10.395925091422797`, 
               25.34015662580581}, {-83.75000000000001, 14.948504201150243`}}],
             StatusArea[#, 6.]& ,
             TagBoxNote->"6."],
            StyleBox["6.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[6., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                5.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{26.30713178542937, 
               41.251363319812384`}, {-67.38358263314163, 
               14.948504201150243`}}],
             StatusArea[#, 5.]& ,
             TagBoxNote->"5."],
            StyleBox["5.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[5., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                4.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{42.21833847943594, 
               57.16257001381896}, {-51.01716526628326, 14.948504201150243`}}],
             StatusArea[#, 4.]& ,
             TagBoxNote->"4."],
            StyleBox["4.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[4., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                4.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{58.129545173442516`, 
               73.07377670782553}, {-51.01716526628326, 14.948504201150243`}}],
             StatusArea[#, 4.]& ,
             TagBoxNote->"4."],
            StyleBox["4.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[4., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 4.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{74.04075186744909, 
               88.98498340183211}, {-51.01716526628326, 14.948504201150243`}}],
             StatusArea[#, 4.]& ,
             TagBoxNote->"4."],
            StyleBox["4.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[4., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 3.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{89.95195856145567, 
               104.89619009583869`}, {-34.650747899424886`, 
               14.948504201150243`}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 3.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{105.86316525546225`, 
               120.80739678984526`}, {-34.650747899424886`, 
               14.948504201150243`}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 3.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{121.77437194946882`, 
               136.7186034838518}, {-34.650747899424886`, 
               14.948504201150243`}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 3.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{137.68557864347537`, 
               152.6298101778584}, {-34.650747899424886`, 
               14.948504201150243`}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 3.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{153.59678533748195`, 
               168.54101687186497`}, {-34.650747899424886`, 
               14.948504201150243`}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Backlog\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Frequent releases\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Team\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Task board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Simple design\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Personas\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox["\"Backlog\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"Frequent releases\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox["\"Team\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox["\"Task board\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Simple design\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox["\"Personas\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox[
       "\"Somewhat adequate but with many gaps\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                12.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{16.55940033516867, 
               29.929965620660155`}, {-87.75, 0.25}}],
             StatusArea[#, 12.]& ,
             TagBoxNote->"12."],
            StyleBox["12.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[12., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                11.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{30.73711716549558, 
               44.10768245098706}, {-80.45833333333333, 0.25}}],
             StatusArea[#, 11.]& ,
             TagBoxNote->"11."],
            StyleBox["11.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[11., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                10.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{44.914833995822484`, 
               58.285399281313964`}, {-73.16666666666666, 0.25}}],
             StatusArea[#, 10.]& ,
             TagBoxNote->"10."],
            StyleBox["10.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[10., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                10.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{59.09255082614939, 
               72.46311611164087}, {-73.16666666666666, 0.25}}],
             StatusArea[#, 10.]& ,
             TagBoxNote->"10."],
            StyleBox["10.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[10., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 9.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{73.27026765647629, 
               86.64083294196777}, {-65.875, 0.25}}],
             StatusArea[#, 9.]& ,
             TagBoxNote->"9."],
            StyleBox["9.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[9., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 8.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{87.44798448680321, 
               100.81854977229469`}, {-58.58333333333333, 0.25}}],
             StatusArea[#, 8.]& ,
             TagBoxNote->"8."],
            StyleBox["8.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[8., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 7.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{101.62570131713011`, 
               114.99626660262159`}, {-51.291666666666664`, 0.25}}],
             StatusArea[#, 7.]& ,
             TagBoxNote->"7."],
            StyleBox["7.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[7., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 7.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{115.80341814745701`, 
               129.1739834329485}, {-51.291666666666664`, 0.25}}],
             StatusArea[#, 7.]& ,
             TagBoxNote->"7."],
            StyleBox["7.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[7., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 7.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{129.9811349777839, 
               143.3517002632754}, {-51.291666666666664`, 0.25}}],
             StatusArea[#, 7.]& ,
             TagBoxNote->"7."],
            StyleBox["7.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[7., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 7.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{144.1588518081108, 
               157.52941709360232`}, {-51.291666666666664`, 0.25}}],
             StatusArea[#, 7.]& ,
             TagBoxNote->"7."],
            StyleBox["7.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[7., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Kanban board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Continuous integration\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Backlog\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Daily meeting\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Pair Programming\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Task board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox[
            "\"Kanban board\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox[
            "\"Continuous integration\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox["\"Backlog\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"Daily meeting\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox[
            "\"Pair Programming\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox["\"Task board\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox["\"Adequate with minor gaps\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                24.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{134.79742171273423`, 
               147.65316438680605`}, {-84.24999999999999, 
               0.2500000000000142}}],
             StatusArea[#, 24.]& ,
             TagBoxNote->"24."],
            StyleBox["24.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[24., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                20.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{148.40802986984806`, 
               161.26377254391988`}, {-70.24999999999999, 
               0.2500000000000142}}],
             StatusArea[#, 20.]& ,
             TagBoxNote->"20."],
            StyleBox["20.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[20., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                17.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{162.0186380269619, 
               174.87438070103372`}, {-59.749999999999986`, 
               0.2500000000000142}}],
             StatusArea[#, 17.]& ,
             TagBoxNote->"17."],
            StyleBox["17.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[17., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                17.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{175.62924618407573`, 
               188.48498885814755`}, {-59.749999999999986`, 
               0.2500000000000142}}],
             StatusArea[#, 17.]& ,
             TagBoxNote->"17."],
            StyleBox["17.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[17., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 15.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{189.23985434118956`, 
               202.09559701526138`}, {-52.749999999999986`, 
               0.2500000000000142}}],
             StatusArea[#, 15.]& ,
             TagBoxNote->"15."],
            StyleBox["15.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[15., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 14.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{202.8504624983034, 
               215.70620517237518`}, {-49.249999999999986`, 
               0.2500000000000142}}],
             StatusArea[#, 14.]& ,
             TagBoxNote->"14."],
            StyleBox["14.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[14., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 14.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{216.4610706554172, 
               229.31681332948904`}, {-49.249999999999986`, 
               0.2500000000000142}}],
             StatusArea[#, 14.]& ,
             TagBoxNote->"14."],
            StyleBox["14.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[14., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 14.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{230.07167881253105`, 
               242.92742148660284`}, {-49.249999999999986`, 
               0.2500000000000142}}],
             StatusArea[#, 14.]& ,
             TagBoxNote->"14."],
            StyleBox["14.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[14., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 12.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{243.68228696964485`, 
               256.5380296437167}, {-42.249999999999986`, 
               0.2500000000000142}}],
             StatusArea[#, 12.]& ,
             TagBoxNote->"12."],
            StyleBox["12.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[12., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 
                12.}, "RoundingRadius" -> 0]},
              ImageSizeCache->{{257.29289512675865`, 
               270.1486378008305}, {-42.249999999999986`, 
               0.2500000000000142}}],
             StatusArea[#, 12.]& ,
             TagBoxNote->"12."],
            StyleBox["12.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[12., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Backlog\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Kanban board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Task board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Continuous integration\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Pair Programming\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Iterations\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox["\"Backlog\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"Kanban board\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox["\"Task board\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox[
            "\"Continuous integration\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Pair Programming\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox["\"Iterations\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox[
       "\"Adequate and sufficient to develop the product/service without any \
difficulties\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                1.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{19.270433443551326`, 
               31.31716915682083}, {-89.75000000000001, -10.75}}],
             StatusArea[#, 1.]& ,
             TagBoxNote->"1."],
            StyleBox["1.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[1., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                0.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{31.98987082847318, 
               44.036606541742685`}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                0.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{44.70930821339504, 
               56.756043926664546`}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                0.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{57.4287455983169, 
               69.47548131158639}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 0.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{70.14818298323875, 
               82.19491869650825}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 0.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{82.8676203681606, 
               94.91435608143011}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 0.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{95.58705775308246, 
               107.63379346635196`}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 0.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{108.30649513800432`, 
               
               120.3532308512738}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 0.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{121.02593252292617`, 
               133.07266823619568`}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 0.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{133.74536990784802`, 
               145.79210562111754`}, {-11.250000000000002`, \
-10.750000000000002`}}],
             StatusArea[#, 0.]& ,
             TagBoxNote->"0."],
            StyleBox["0.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[0., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Daily meeting\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Velocity\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Usability testing\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Ubiquitous language\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Timebox\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Three Questions\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Test-driven development\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox[
            "\"Daily meeting\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox["\"Velocity\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"Usability testing\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox[
            "\"Ubiquitous language\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox["\"Timebox\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Three Questions\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox[
            "\"Test-driven development\"", BoxRotation -> 
             1.5707963267948966`], TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox["\"I do not know\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2.`", ",", "\<\"Personas\"\>", ",", "171.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Velocity\"\>", ",", "196.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Usability testing\"\>", ",", "194.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Point estimates\"\>", ",", "173.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Planning poker\"\>", ",", "172.`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"4.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"4.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.`", ",", "\<\"Frequent releases\"\>", ",", "159.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Team\"\>", ",", "187.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Task board\"\>", ",", "186.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Simple design\"\>", ",", "182.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Personas\"\>", ",", "171.`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"12.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"11.`", ",", "\<\"Kanban board\"\>", ",", "166.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"10.`", ",", "\<\"Continuous integration\"\>", ",", "152.`"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9.`", ",", "\<\"Daily meeting\"\>", ",", "154.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"8.`", ",", "\<\"Pair Programming\"\>", ",", "170.`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"7.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"7.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"7.`", ",", "\<\"Task board\"\>", ",", "186.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"7.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"24.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"20.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"17.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"17.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"15.`", ",", "\<\"Kanban board\"\>", ",", "166.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"14.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"14.`", ",", "\<\"Task board\"\>", ",", "186.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"14.`", ",", "\<\"Continuous integration\"\>", ",", "152.`"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12.`", ",", "\<\"Pair Programming\"\>", ",", "170.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12.`", ",", "\<\"Iterations\"\>", ",", "164.`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1.`", ",", "\<\"Daily meeting\"\>", ",", "154.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Velocity\"\>", ",", "196.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Usability testing\"\>", ",", "194.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Ubiquitous language\"\>", ",", "192.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Timebox\"\>", ",", "191.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Three Questions\"\>", ",", "190.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.`", ",", "\<\"Test-driven development\"\>", ",", "189.`"}],
         "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7811738115218477`*^9, 3.7811738356539288`*^9}, 
   3.781173873474605*^9, 3.7811739054723167`*^9, {3.781174083179185*^9, 
   3.781174088665173*^9}, 3.781174281866712*^9, {3.781174314622601*^9, 
   3.7811743308593903`*^9}, 
   3.781174755865704*^9},ExpressionUUID->"9b716b45-0bed-4b9f-b6ca-\
295667a3d03d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   StyleBox["\<\"Popularity of practices by What is the last known state of \
the product/service created in the start-up?\"\>", "Section",
    StripOnInput->False], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                6.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{125.98689761743148`, 
               139.35746290292298`}, {-87.75000000000001, 
               0.2499999999999858}}],
             StatusArea[#, 6.]& ,
             TagBoxNote->"6."],
            StyleBox["6.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[6., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                6.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{140.1646144477584, 
               153.5351797332499}, {-87.75000000000001, 0.2499999999999858}}],
             
             StatusArea[#, 6.]& ,
             TagBoxNote->"6."],
            StyleBox["6.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[6., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                4.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{154.34233127808528`, 
               167.71289656357678`}, {-58.58333333333335, 
               0.2499999999999858}}],
             StatusArea[#, 4.]& ,
             TagBoxNote->"4."],
            StyleBox["4.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[4., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                4.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{168.5200481084122, 
               181.8906133939037}, {-58.58333333333335, 0.2499999999999858}}],
             
             StatusArea[#, 4.]& ,
             TagBoxNote->"4."],
            StyleBox["4.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[4., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 4.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{182.6977649387391, 
               196.0683302242306}, {-58.58333333333335, 0.2499999999999858}}],
             
             StatusArea[#, 4.]& ,
             TagBoxNote->"4."],
            StyleBox["4.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[4., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 4.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{196.87548176906603`, 
               210.2460470545575}, {-58.58333333333335, 0.2499999999999858}}],
             
             StatusArea[#, 4.]& ,
             TagBoxNote->"4."],
            StyleBox["4.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[4., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 3.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{211.05319859939294`, 
               224.4237638848844}, {-44.000000000000014`, 
               0.2499999999999858}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 3.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{225.23091542971986`, 
               238.60148071521132`}, {-44.000000000000014`, 
               0.2499999999999858}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 3.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{239.40863226004674`, 
               252.77919754553824`}, {-44.000000000000014`, 
               0.2499999999999858}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 3.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{253.58634909037363`, 
               266.95691437586515`}, {-44.000000000000014`, 
               0.2499999999999858}}],
             StatusArea[#, 3.]& ,
             TagBoxNote->"3."],
            StyleBox["3.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[3., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Backlog\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Pair Programming\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Continuous integration\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Automated build\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Task board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Personas\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox["\"Backlog\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox[
            "\"Pair Programming\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"Continuous integration\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox[
            "\"Automated build\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox["\"Task board\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox["\"Personas\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox[
       "\"A product prototype is developed and has not yet been released to \
market.\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                15.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{8.317904324850506, 
               23.64278090668891}, {-84.75, 16.536303642243283`}}],
             StatusArea[#, 15.]& ,
             TagBoxNote->"15."],
            StyleBox["15.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[15., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                13.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{24.648414878165603`, 
               39.97329146000401}, {-71.31182618103422, 16.536303642243283`}}],
             StatusArea[#, 13.]& ,
             TagBoxNote->"13."],
            StyleBox["13.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[13., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                13.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{40.978925431480704`, 
               56.30380201331911}, {-71.31182618103422, 16.536303642243283`}}],
             StatusArea[#, 13.]& ,
             TagBoxNote->"13."],
            StyleBox["13.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[13., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                12.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{57.3094359847958, 
               72.6343125666342}, {-64.59273927155134, 16.536303642243283`}}],
             
             StatusArea[#, 12.]& ,
             TagBoxNote->"12."],
            StyleBox["12.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[12., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 11.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{73.63994653811089, 
               88.9648231199493}, {-57.873652362068455`, 
               16.536303642243283`}}],
             StatusArea[#, 11.]& ,
             TagBoxNote->"11."],
            StyleBox["11.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[11., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 11.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{89.97045709142598, 
               105.2953336732644}, {-57.873652362068455`, 
               16.536303642243283`}}],
             StatusArea[#, 11.]& ,
             TagBoxNote->"11."],
            StyleBox["11.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[11., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 10.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{106.30096764474108`, 
               121.62584422657949`}, {-51.15456545258557, 
               16.536303642243283`}}],
             StatusArea[#, 10.]& ,
             TagBoxNote->"10."],
            StyleBox["10.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[10., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 10.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{122.63147819805619`, 
               137.95635477989458`}, {-51.15456545258557, 
               16.536303642243283`}}],
             StatusArea[#, 10.]& ,
             TagBoxNote->"10."],
            StyleBox["10.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[10., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 10.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{138.96198875137125`, 
               154.28686533320968`}, {-51.15456545258557, 
               16.536303642243283`}}],
             StatusArea[#, 10.]& ,
             TagBoxNote->"10."],
            StyleBox["10.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[10., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 
                10.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{155.29249930468637`, 
               170.61737588652477`}, {-51.15456545258557, 
               16.536303642243283`}}],
             StatusArea[#, 10.]& ,
             TagBoxNote->"10."],
            StyleBox["10.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[10., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Backlog\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Kanban board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Iterations\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Task board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Frequent releases\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Daily meeting\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox["\"Backlog\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox[
            "\"Kanban board\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox["\"Iterations\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox["\"Task board\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Frequent releases\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox[
            "\"Daily meeting\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox[
       "\"Product was released to the market and is actively developed \
further with customer input.\"", TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                10.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{95.9868976174315, 
               109.35746290292298`}, {-87.75, 0.25}}],
             StatusArea[#, 10.]& ,
             TagBoxNote->"10."],
            StyleBox["10.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[10., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                10.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{110.1646144477584, 
               123.53517973324989`}, {-87.75, 0.25}}],
             StatusArea[#, 10.]& ,
             TagBoxNote->"10."],
            StyleBox["10.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[10., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                9.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{124.34233127808531`, 
               137.7128965635768}, {-79., 0.25}}],
             StatusArea[#, 9.]& ,
             TagBoxNote->"9."],
            StyleBox["9.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[9., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                9.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{138.52004810841223`, 
               151.89061339390372`}, {-79., 0.25}}],
             StatusArea[#, 9.]& ,
             TagBoxNote->"9."],
            StyleBox["9.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[9., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 8.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{152.6977649387391, 
               166.06833022423064`}, {-70.25, 0.25}}],
             StatusArea[#, 8.]& ,
             TagBoxNote->"8."],
            StyleBox["8.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[8., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 7.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{166.87548176906603`, 
               180.24604705455752`}, {-61.5, 0.25}}],
             StatusArea[#, 7.]& ,
             TagBoxNote->"7."],
            StyleBox["7.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[7., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 6.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{181.05319859939294`, 
               194.42376388488444`}, {-52.75, 0.25}}],
             StatusArea[#, 6.]& ,
             TagBoxNote->"6."],
            StyleBox["6.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[6., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 6.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{195.23091542971986`, 
               208.60148071521132`}, {-52.75, 0.25}}],
             StatusArea[#, 6.]& ,
             TagBoxNote->"6."],
            StyleBox["6.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[6., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 6.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{209.40863226004677`, 
               222.77919754553824`}, {-52.75, 0.25}}],
             StatusArea[#, 6.]& ,
             TagBoxNote->"6."],
            StyleBox["6.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[6., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 6.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{223.58634909037366`, 
               236.95691437586515`}, {-52.75, 0.25}}],
             StatusArea[#, 6.]& ,
             TagBoxNote->"6."],
            StyleBox["6.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[6., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Backlog\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Continuous integration\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Task board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Automated build\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"User stories\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Simple design\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Kanban board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox["\"Backlog\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox[
            "\"Continuous integration\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox["\"Task board\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox[
            "\"Automated build\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox[
            "\"User stories\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox[
            "\"Simple design\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox[
            "\"Kanban board\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox[
       "\"Product is rather stable, the focus is on gaining customer base.\"",
         TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}], ",", 
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
         Thickness[Small]}], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
                9.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{261.9242122734246, 
               274.756729867282}, {-89.09210526315789, -4.75}}],
             StatusArea[#, 9.]& ,
             TagBoxNote->"9."],
            StyleBox["9.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[9., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
                8.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{275.509236580619, 
               288.3417541744764}, {-79.77631578947368, -4.75}}],
             StatusArea[#, 8.]& ,
             TagBoxNote->"8."],
            StyleBox["8.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[8., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
                8.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{289.09426088781345`, 
               301.92677848167085`}, {-79.77631578947368, -4.75}}],
             StatusArea[#, 8.]& ,
             TagBoxNote->"8."],
            StyleBox["8.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[8., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
                6.}, "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{302.6792851950079, 
               315.51180278886534`}, {-61.14473684210526, -4.75}}],
             StatusArea[#, 6.]& ,
             TagBoxNote->"6."],
            StyleBox["6.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[6., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 6.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{316.26430950220237`, 
               329.09682709605977`}, {-61.14473684210526, -4.75}}],
             StatusArea[#, 6.]& ,
             TagBoxNote->"6."],
            StyleBox["6.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[6., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 6.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{329.8493338093968, 
               342.6818514032542}, {-61.14473684210526, -4.75}}],
             StatusArea[#, 6.]& ,
             TagBoxNote->"6."],
            StyleBox["6.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[6., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 5.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{343.4343581165912, 
               356.26687571044863`}, {-51.828947368421055`, -4.75}}],
             StatusArea[#, 5.]& ,
             TagBoxNote->"5."],
            StyleBox["5.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[5., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 5.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{357.0193824237857, 
               369.85190001764306`}, {-51.828947368421055`, -4.75}}],
             StatusArea[#, 5.]& ,
             TagBoxNote->"5."],
            StyleBox["5.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[5., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 5.}, 
                "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{370.60440673098014`, 
               383.4369243248375}, {-51.828947368421055`, -4.75}}],
             StatusArea[#, 5.]& ,
             TagBoxNote->"5."],
            StyleBox["5.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[5., {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.63], 
          Thickness[Small]}], 
          TagBox[
           TooltipBox[
            TagBox[
             DynamicBox[{
               FEPrivate`If[
                CurrentValue["MouseOver"], 
                EdgeForm[{
                  GrayLevel[0.5], 
                  AbsoluteThickness[1.5], 
                  Opacity[0.66]}], {}, {}], 
               
               RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 4.},
                 "RoundingRadius" -> 0]},
              
              ImageSizeCache->{{384.1894310381746, 
               397.021948632032}, {-42.51315789473684, -4.75}}],
             StatusArea[#, 4.]& ,
             TagBoxNote->"4."],
            StyleBox["4.`", {}, StripOnInput -> False]],
           Annotation[#, 
            Style[4., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
       StyleBox[
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
           StyleBox[{}, "GraphicsLabel",
            StripOnInput->False]}, 
          StyleBox[{
            {Thickness[Tiny], 
             LineBox[{{0.5460988028072107, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
                0.}]}], 
             LineBox[{{10.453901197192788`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
                0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
               LineBox[{{1.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.4539011971927893`, 
                  0.}]}], 
               LineBox[{{1.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {1.5460988028072107`, 
                  0.}]}], 
               LineBox[{{2.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.4539011971927893`, 
                  0.}]}], 
               LineBox[{{2.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {2.5460988028072107`, 
                  0.}]}], 
               LineBox[{{3.4539011971927893`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.4539011971927893`, 
                  0.}]}], 
               LineBox[{{3.5460988028072107`, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {3.5460988028072107`, 
                  0.}]}], 
               LineBox[{{4.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.453901197192789, 
                  0.}]}], 
               LineBox[{{4.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {4.546098802807211, 
                  0.}]}], 
               LineBox[{{5.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.453901197192789, 
                  0.}]}], 
               LineBox[{{5.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {5.546098802807211, 
                  0.}]}], 
               LineBox[{{6.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.453901197192789, 
                  0.}]}], 
               LineBox[{{6.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {6.546098802807211, 
                  0.}]}], 
               LineBox[{{7.453901197192789, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.453901197192789, 
                  0.}]}], 
               LineBox[{{7.546098802807211, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {7.546098802807211, 
                  0.}]}], 
               LineBox[{{8.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.453901197192788, 
                  0.}]}], 
               LineBox[{{8.54609880280721, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {8.54609880280721, 
                  0.}]}], 
               LineBox[{{9.453901197192788, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.453901197192788, 
                  0.}]}], 
               LineBox[{{9.546098802807208, 0.}, 
                 Offset[{-7.347880794884119*^-16, -4.}, {9.546098802807208, 
                  0.}]}]}, {}}}, 
            StyleBox[
             {Thickness[Tiny], InsetBox[
               RotationBox["\<\"Backlog\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Version control\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Refactoring\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Kanban board\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Iterative development\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Continuous integration\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Unit tests\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Daily meeting\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {7.999999999999999, 0.}], {0, 1}, 
               Automatic, {1, 0}], InsetBox[
               RotationBox["\<\"Continuous deployment\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
              InsetBox[
               RotationBox["\<\"Definition of Done\"\>",
                BoxRotation->1.5707963267948966`], 
               Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}]}, 
             "GraphicsLabel",
             StripOnInput->False]}, "GraphicsTicks",
           StripOnInput->False]},
         Antialiasing->False], "GraphicsAxes",
        StripOnInput->False]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, True},
      AxesLabel->{None, None},
      AxesOrigin->{0.3479427549194991, 0.},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          1., 
           FormBox[
            RotationBox["\"Backlog\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            RotationBox[
            "\"Version control\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            RotationBox[
            "\"Refactoring\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            RotationBox[
            "\"Kanban board\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            RotationBox[
            "\"Iterative development\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            RotationBox[
            "\"Continuous integration\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            RotationBox["\"Unit tests\"", BoxRotation -> 1.5707963267948966`],
             TraditionalForm], 0}, {8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            RotationBox[
            "\"Daily meeting\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            RotationBox[
            "\"Continuous deployment\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}, {10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            RotationBox[
            "\"Definition of Done\"", BoxRotation -> 1.5707963267948966`], 
            TraditionalForm], 0}}, {{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          3., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          4., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          5., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          6., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          7., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          8., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          9., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
          10., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotLabel->FormBox[
       "\"Product is stable, market size, share and growth rate are \
established. Focus is set on launching new variations of the product.\"", 
        TraditionalForm],
      PlotRange->{{All, All}, {All, All}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{None, Automatic}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"6.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"4.`", ",", "\<\"Pair Programming\"\>", ",", "170.`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"4.`", ",", "\<\"Continuous integration\"\>", ",", "152.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.`", ",", "\<\"Automated build\"\>", ",", "145.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Task board\"\>", ",", "186.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.`", ",", "\<\"Personas\"\>", ",", "171.`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"15.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"13.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"13.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"12.`", ",", "\<\"Kanban board\"\>", ",", "166.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"11.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"11.`", ",", "\<\"Iterations\"\>", ",", "164.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10.`", ",", "\<\"Task board\"\>", ",", "186.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10.`", ",", "\<\"Frequent releases\"\>", ",", "159.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10.`", ",", "\<\"Daily meeting\"\>", ",", "154.`"}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"10.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"10.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"9.`", ",", "\<\"Continuous integration\"\>", ",", "152.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.`", ",", "\<\"Task board\"\>", ",", "186.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"7.`", ",", "\<\"Automated build\"\>", ",", "145.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"6.`", ",", "\<\"User stories\"\>", ",", "195.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"6.`", ",", "\<\"Simple design\"\>", ",", "182.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"6.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.`", ",", "\<\"Kanban board\"\>", ",", "166.`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.`", ",", "\<\"Version control\"\>", ",", "197.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"8.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.`", ",", "\<\"Kanban board\"\>", ",", "166.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"6.`", ",", "\<\"Iterative development\"\>", ",", "165.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.`", ",", "\<\"Continuous integration\"\>", ",", "152.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"5.`", ",", "\<\"Daily meeting\"\>", ",", "154.`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"5.`", ",", "\<\"Continuous deployment\"\>", ",", "151.`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.`", ",", "\<\"Definition of Done\"\>", ",", "155.`"}], 
        "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7811738115218477`*^9, 3.7811738356539288`*^9}, 
   3.781173873474605*^9, 3.7811739054723167`*^9, {3.781174083179185*^9, 
   3.781174088665173*^9}, 3.781174281866712*^9, {3.781174314622601*^9, 
   3.7811743308593903`*^9}, 
   3.781174756086364*^9},ExpressionUUID->"54ce44dc-7d5c-4be3-96b1-\
ead977a2f73d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "}"}]}], "}"}], ",", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"PlotMarkers", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<Backlog\>\"", ",", " ", "\"\<Standups\>\""}], "}"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.781174361270206*^9, 3.7811744139301577`*^9}, {
  3.781174445743237*^9, 3.781174489783854*^9}, {3.7811745231526814`*^9, 
  3.781174582235092*^9}},ExpressionUUID->"0f6f59c9-81b0-4233-b5c6-\
f50158f5b630"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      LineBox[{{1., 3.}, {2., 4.}, {3., 5.}, {4., 7.}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      LineBox[{{1., 2.}, {2., 2.}, {3., 3.}, {4., 3.}}]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[
       TagBox[InsetBox["Backlog", {0., 0.}],
        "InsetString"], {{{1., 3.}}, {{2., 4.}}, {{3., 5.}}, {{4., 7.}}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[
       TagBox[InsetBox["Standups", {0., 0.}],
        "InsetString"], {{{1., 2.}}, {{2., 2.}}, {{3., 3.}}, {{4., 
       3.}}}]}, {}}}, {}, {}, {{}, {}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 4.}, {0, 7.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.781174414410466*^9, {3.7811744539326153`*^9, 3.781174490307323*^9}, {
   3.781174527009432*^9, 3.7811745826045837`*^9}, 
   3.781174760208029*^9},ExpressionUUID->"aa513dd6-0d06-476d-9b20-\
b8dcf0c79790"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"results", " ", "=", " ", 
   RowBox[{
    RowBox[{"practicesFrequencyByCohort", "[", 
     RowBox[{"27", ",", " ", "10"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.781174594732642*^9, 3.7811746729703617`*^9}, {
  3.78117477892618*^9, 3.781174783517908*^9}, {3.781175971552351*^9, 
  3.7811759725077763`*^9}},ExpressionUUID->"6f2eba83-48f7-4cb6-bd01-\
53a4256ae1ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"r1", " ", "=", " ", 
    RowBox[{"MapIndexed", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"First", "[", "#2", "]"}], "}"}], ",", " ", "#1"}], "]"}], 
       "&"}], " ", ",", " ", 
      RowBox[{"results", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MapIndexed", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"First", "[", "#2", "]"}], "}"}], ",", " ", "#1"}], "]"}], 
       "&"}], " ", ",", " ", 
      RowBox[{"results", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"r0", " ", "=", " ", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"Length", "[", "r1", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rx", "=", " ", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{
             RowBox[{"results", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "All", ",", "2"}], "]"}], "]"}], ",", " ", 
             RowBox[{"results", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", " ", "rr", ",", "2"}], "]"}], "]"}]}], "]"}],
            "/.", " ", 
           RowBox[{
            RowBox[{"{", "}"}], "\[Rule]", " ", "Null"}]}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"rr", ",", " ", 
            RowBox[{"Length", "[", "r1", "]"}]}], "}"}]}], "]"}], " ", "//", 
        "Flatten"}], " ", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"data", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "r0", "}"}], ",", "rx"}], "]"}], "//", "Transpose"}], 
      ")"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "4"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"ListLinePlot", "[", " ", 
    RowBox[{"data", ",", " ", 
     RowBox[{"PlotMarkers", "\[Rule]", " ", 
      RowBox[{"r1", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", " ", "3"}], "]"}], "]"}]}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "5"}], "}"}], ",", "Automatic"}], "}"}]}], ",", 
     " ", 
     RowBox[{"AxesOrigin", "\[Rule]", "Top"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"r1", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", " ", "3"}], "]"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.781174846747546*^9, 3.78117493827072*^9}, {
  3.781174996190078*^9, 3.781175509249031*^9}, {3.7811755896655827`*^9, 
  3.7811758879432507`*^9}, {3.781175948034377*^9, 3.78117599966514*^9}, {
  3.781176099570589*^9, 
  3.781176143654613*^9}},ExpressionUUID->"d6031c92-74e5-4722-9e56-\
17a1fbff182c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "6.`", ",", "\<\"Version control\"\>", ",", "197.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6.`", ",", "\<\"Backlog\"\>", ",", "146.`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4.`", ",", "\<\"User stories\"\>", ",", "195.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4.`", ",", "\<\"Pair Programming\"\>", ",", "170.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "4.`", ",", "\<\"Continuous integration\"\>", ",", "152.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4.`", ",", "\<\"Automated build\"\>", ",", "145.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3.`", ",", "\<\"Unit tests\"\>", ",", "193.`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "3.`", ",", "\<\"Task board\"\>", ",", "186.`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "3.`", ",", "\<\"Refactoring\"\>", ",", "176.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "3.`", ",", "\<\"Personas\"\>", ",", "171.`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.781174923518756*^9, 3.781174929388712*^9}, 
   3.781174980811902*^9, {3.78117503061765*^9, 3.7811751083318768`*^9}, {
   3.7811751668387833`*^9, 3.7811751937270927`*^9}, {3.781175224366165*^9, 
   3.7811752696283207`*^9}, {3.7811753090008373`*^9, 3.781175509497349*^9}, {
   3.781175590200406*^9, 3.78117571391536*^9}, 3.7811757478165216`*^9, 
   3.7811757884182987`*^9, {3.781175835083811*^9, 3.781175888338985*^9}, {
   3.781175951718539*^9, 3.781175956381454*^9}, 3.781175993453261*^9, 
   3.7811760527184677`*^9, {3.7811761064214563`*^9, 
   3.7811761439560413`*^9}},ExpressionUUID->"3cadc9bf-e61d-49ad-acc0-\
bec8652c702a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "7", ",", "Null"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "Null", ",", "Null", ",", "Null"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.781174923518756*^9, 3.781174929388712*^9}, 
   3.781174980811902*^9, {3.78117503061765*^9, 3.7811751083318768`*^9}, {
   3.7811751668387833`*^9, 3.7811751937270927`*^9}, {3.781175224366165*^9, 
   3.7811752696283207`*^9}, {3.7811753090008373`*^9, 3.781175509497349*^9}, {
   3.781175590200406*^9, 3.78117571391536*^9}, 3.7811757478165216`*^9, 
   3.7811757884182987`*^9, {3.781175835083811*^9, 3.781175888338985*^9}, {
   3.781175951718539*^9, 3.781175956381454*^9}, 3.781175993453261*^9, 
   3.7811760527184677`*^9, {3.7811761064214563`*^9, 
   3.781176143967263*^9}},ExpressionUUID->"987aa69e-cf51-4652-8f54-\
81c197025322"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      LineBox[{{1., 1.}, {2., 2.}, {3., 1.}, {4., 2.}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      LineBox[{{1., 2.}, {2., 1.}, {3., 2.}, {4., 1.}}]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      LineBox[{{1., 3.}, {2., 3.}, {3., 7.}}]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[
       TagBox[InsetBox[
         RowBox[{"Version", " ", "control"}], {0., 0.}],
        "InsetString"], {{{1., 1.}}, {{2., 2.}}, {{3., 1.}}, {{4., 2.}}, {{1.,
        4.}}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[
       TagBox[InsetBox["Backlog", {0., 0.}],
        "InsetString"], {{{1., 2.}}, {{2., 1.}}, {{3., 2.}}, {{4., 1.}}}]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[
       TagBox[InsetBox[
         RowBox[{"User", " ", "stories"}], {0., 0.}],
        "InsetString"], {{{1., 3.}}, {{2., 3.}}, {{3., 
       7.}}}]}, {}, {}}}, {}, {}, {{}, {}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0, 7.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.781174923518756*^9, 3.781174929388712*^9}, 
   3.781174980811902*^9, {3.78117503061765*^9, 3.7811751083318768`*^9}, {
   3.7811751668387833`*^9, 3.7811751937270927`*^9}, {3.781175224366165*^9, 
   3.7811752696283207`*^9}, {3.7811753090008373`*^9, 3.781175509497349*^9}, {
   3.781175590200406*^9, 3.78117571391536*^9}, 3.7811757478165216`*^9, 
   3.7811757884182987`*^9, {3.781175835083811*^9, 3.781175888338985*^9}, {
   3.781175951718539*^9, 3.781175956381454*^9}, 3.781175993453261*^9, 
   3.7811760527184677`*^9, {3.7811761064214563`*^9, 
   3.7811761440158854`*^9}},ExpressionUUID->"8eb7e545-5ed4-4732-b2ea-\
634778e8e9b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Version control\"\>", ",", "\<\"Backlog\"\>", 
   ",", "\<\"User stories\"\>", ",", "\<\"Pair Programming\"\>", 
   ",", "\<\"Continuous integration\"\>", ",", "\<\"Automated build\"\>", 
   ",", "\<\"Unit tests\"\>", ",", "\<\"Task board\"\>", 
   ",", "\<\"Refactoring\"\>", ",", "\<\"Personas\"\>"}], "}"}]], "Output",
 CellChangeTimes->{{3.781174923518756*^9, 3.781174929388712*^9}, 
   3.781174980811902*^9, {3.78117503061765*^9, 3.7811751083318768`*^9}, {
   3.7811751668387833`*^9, 3.7811751937270927`*^9}, {3.781175224366165*^9, 
   3.7811752696283207`*^9}, {3.7811753090008373`*^9, 3.781175509497349*^9}, {
   3.781175590200406*^9, 3.78117571391536*^9}, 3.7811757478165216`*^9, 
   3.7811757884182987`*^9, {3.781175835083811*^9, 3.781175888338985*^9}, {
   3.781175951718539*^9, 3.781175956381454*^9}, 3.781175993453261*^9, 
   3.7811760527184677`*^9, {3.7811761064214563`*^9, 
   3.781176144023608*^9}},ExpressionUUID->"db7ed18d-64db-494a-b604-\
f8ae944f265a"]
}, Open  ]],

Cell[BoxData["\[AliasDelimiter]"], "Input",
 CellChangeTimes->{
  3.781176059388729*^9},ExpressionUUID->"c9cf9533-e0f0-4f58-9f86-\
53a53880b910"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.7811750315023947`*^9, 
  3.781175067651163*^9},ExpressionUUID->"02f2e4da-9285-46e8-8b6a-\
3d3747327037"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"results", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", " ", "1", ",", "2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.781175068937517*^9, 
  3.781175069997017*^9}},ExpressionUUID->"a02643f3-a7ed-47f1-ab9a-\
fc742a5a97c5"],

Cell[BoxData["\<\"Version control\"\>"], "Output",
 CellChangeTimes->{{3.7811750661748047`*^9, 
  3.781175070306407*^9}},ExpressionUUID->"0bcdb981-4d65-4b33-aabe-\
3fec9979d706"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"r1", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", " ", "3"}], "]"}], "]"}]}]], "Input",ExpressionUUID->\
"690447e9-a73d-45e4-abc7-c2ea5f47cf40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Version control\"\>", ",", "\<\"Backlog\"\>", 
   ",", "\<\"User stories\"\>", ",", "\<\"Pair Programming\"\>", 
   ",", "\<\"Continuous integration\"\>", ",", "\<\"Automated build\"\>", 
   ",", "\<\"Unit tests\"\>", ",", "\<\"Task board\"\>", 
   ",", "\<\"Refactoring\"\>", ",", "\<\"Personas\"\>"}], "}"}]], "Output",
 CellChangeTimes->{
  3.781175529966589*^9},ExpressionUUID->"c8d59580-0d4b-4055-967e-\
d58267a47dd7"]
}, Open  ]]
},
WindowSize->{1583, 848},
WindowMargins->{{Automatic, 17}, {-146, Automatic}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 27, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 5955, 155, 621, "Input", "ExpressionUUID" -> \
"0e75e38f-3434-4f55-864b-e1164954a441"],
Cell[6538, 179, 403, 7, 50, "Output", "ExpressionUUID" -> \
"f9164916-302d-4451-9c55-41f8280a82c2"],
Cell[6944, 188, 506, 9, 32, "Output", "ExpressionUUID" -> \
"2dfa1d71-a9cb-44fc-bdc3-2bda149d7417"],
Cell[7453, 199, 332, 8, 24, "Message", "ExpressionUUID" -> \
"4bdc1d8e-39aa-486e-8231-56722ad4d927"],
Cell[7788, 209, 1892, 28, 59, "Message", "ExpressionUUID" -> \
"e8a5173a-1dc8-4301-a1fd-f3dd9b9ab02a"],
Cell[9683, 239, 2381, 35, 59, "Message", "ExpressionUUID" -> \
"ef683240-49b7-4dd6-ac2e-e67d1d3878fb"],
Cell[12067, 276, 402, 9, 24, "Message", "ExpressionUUID" -> \
"efb23c2b-70bc-4447-822c-a7a11c798b86"],
Cell[12472, 287, 2482, 36, 59, "Message", "ExpressionUUID" -> \
"da1a3bf6-e2c9-462e-8892-2e412465b78d"],
Cell[14957, 325, 2482, 36, 59, "Message", "ExpressionUUID" -> \
"5b8da46e-6c63-460e-a576-7ad7bcc26f9c"],
Cell[17442, 363, 2482, 36, 59, "Message", "ExpressionUUID" -> \
"17acc47d-38b8-4be5-9968-5782364ed5cc"],
Cell[19927, 401, 397, 9, 24, "Message", "ExpressionUUID" -> \
"c613a289-d280-45a8-8a3f-d37e9b05d1db"]
}, Open  ]],
Cell[20339, 413, 4188, 101, 369, "Input", "ExpressionUUID" -> \
"92c499e5-98e1-4dde-9f7e-39abc4cefcc7"],
Cell[CellGroupData[{
Cell[24552, 518, 702, 12, 75, "Input", "ExpressionUUID" -> \
"97a44b7a-06d0-48fc-9659-74e3bfeee7be"],
Cell[25257, 532, 173046, 4239, 556, "Output", "ExpressionUUID" -> \
"a577dc37-3bde-4714-9a80-6b4c00ff9544"],
Cell[198306, 4773, 124139, 3047, 493, "Output", "ExpressionUUID" -> \
"9b716b45-0bed-4b9f-b6ca-295667a3d03d"],
Cell[322448, 7822, 99442, 2441, 700, "Output", "ExpressionUUID" -> \
"54ce44dc-7d5c-4be3-96b1-ead977a2f73d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[421927, 10268, 786, 18, 159, "Input", "ExpressionUUID" -> \
"0f6f59c9-81b0-4233-b5c6-f50158f5b630"],
Cell[422716, 10288, 2075, 50, 249, "Output", "ExpressionUUID" -> \
"aa513dd6-0d06-476d-9b20-b8dcf0c79790"]
}, Open  ]],
Cell[424806, 10341, 449, 10, 32, "Input", "ExpressionUUID" -> \
"6f2eba83-48f7-4cb6-bd01-53a4256ae1ed"],
Cell[CellGroupData[{
Cell[425280, 10355, 3302, 91, 306, "Input", "ExpressionUUID" -> \
"d6031c92-74e5-4722-9e56-17a1fbff182c"],
Cell[428585, 10448, 1803, 43, 54, "Output", "ExpressionUUID" -> \
"3cadc9bf-e61d-49ad-acc0-bec8652c702a"],
Cell[430391, 10493, 1033, 21, 90, "Output", "ExpressionUUID" -> \
"987aa69e-cf51-4652-8f54-81c197025322"],
Cell[431427, 10516, 2951, 63, 243, "Output", "ExpressionUUID" -> \
"8eb7e545-5ed4-4732-b2ea-634778e8e9b1"],
Cell[434381, 10581, 1014, 16, 32, "Output", "ExpressionUUID" -> \
"db7ed18d-64db-494a-b604-f8ae944f265a"]
}, Open  ]],
Cell[435410, 10600, 145, 3, 32, "Input", "ExpressionUUID" -> \
"c9cf9533-e0f0-4f58-9f86-53a53880b910"],
Cell[435558, 10605, 152, 3, 32, "Input", "ExpressionUUID" -> \
"02f2e4da-9285-46e8-8b6a-3d3747327037"],
Cell[CellGroupData[{
Cell[435735, 10612, 248, 6, 32, "Input", "ExpressionUUID" -> \
"a02643f3-a7ed-47f1-ab9a-fc742a5a97c5"],
Cell[435986, 10620, 178, 3, 32, "Output", "ExpressionUUID" -> \
"0bcdb981-4d65-4b33-aabe-3fec9979d706"]
}, Open  ]],
Cell[CellGroupData[{
Cell[436201, 10628, 186, 5, 32, "Input", "ExpressionUUID" -> \
"690447e9-a73d-45e4-abc7-c2ea5f47cf40"],
Cell[436390, 10635, 467, 9, 32, "Output", "ExpressionUUID" -> \
"c8d59580-0d4b-4055-967e-d58267a47dd7"]
}, Open  ]]
}
]
*)


